Fixed-Boost Wigner Noise: Strict Trace-Distance Contraction without Quantum Degradability

A Lorentz boost acts on the canonical spin of a massive particle through a momentum-dependent Wigner rotation. We show that, for one fixed observer boost, reducing over an uncertain momentum can strictly contract every pairwise spin-state trace distance without producing a channel that is degradable from the less contracted one. For spin $1/2$, we first characterize the exact inversion-symmetric channel cone generated by a fixed Wigner angle and transverse momentum directions. Inside this cone lies the Pauli family $M_\alpha=\operatorname{diag}(1-\alpha,1-\alpha,1-2\alpha)$, $0\leq\alpha<1/2$. For $0<\alpha<\beta<1/2$, all trace distances between distinct spin states are strictly smaller after $M_\beta$ than after $M_\alpha$, yet the unique linear post-processing factor has a negative normalized Choi eigenvalue. We solve the optimization over all physical converters exactly: $\frac{1}{2}\inf_{\Lambda\in\mathrm{CPTP}}\|\Phi_\beta-\Lambda\circ\Phi_\alpha\|_\diamond=\frac{\alpha(\beta-\alpha)}{2-3\alpha}$, whereas the reverse deficiency is $\beta-\alpha$. Thus the identity dominates the family, while all positive-noise members are pairwise incomparable under CPTP post-processing. The ideal construction is realized as the narrow-packet limit of pure, normalizable five-component momentum states, and explicit perturbation and finite-shot tomography bounds certify an open set of examples. Separately, every nonidentity member fails embedding in a time-homogeneous Pauli-diagonal Lindblad semigroup. Hence ordering all unassisted spin distinguishabilities does not determine the quantum statistical post-processing order.

==> anc/BUILD.txt <==
Manuscript build
----------------

The archive includes references.bib and the generated main.bbl.
A complete local rebuild is:

    pdflatex -interaction=nonstopmode -halt-on-error main.tex
    bibtex main
    pdflatex -interaction=nonstopmode -halt-on-error main.tex
    pdflatex -interaction=nonstopmode -halt-on-error main.tex

For arXiv, upload the archive contents with main.tex at the root and
select pdfLaTeX if the processor is not detected automatically.


==> anc/README.txt <==
Ancillary verification materials for the manuscript.

Files
-----
verify_fixed_boost_wigner.py
    Reproduces the three figures and checks the fixed-boost cone,
    the factor-Choi eigenvalue formula, and the exact directed
    post-processing deficiency against an independent linear program.

certificate.txt
    Deterministic text report produced by the verification script.

requirements.txt
    Python package requirements used by the script.

Run from the archive root with:

    python3 anc/verify_fixed_boost_wigner.py

The script writes figures to figures/ and refreshes anc/certificate.txt.


==> anc/certificate.txt <==
FIXED-BOOST WIGNER VERIFICATION
seed=20251124
numpy=2.3.5; scipy=1.17.0; matplotlib=3.10.8
cone random trials: 500; max reconstruction error = 2.220e-16
no-go random trials: 1000; max eigenvalue-formula error = 1.516e-16
exact deficiency LP trials: 1000; max analytic-LP error = 9.227e-15
example theta=0.6, u=0.2, v=0.45, xi=1.6
particle rapidity zeta=1.009493549948
observer speed=0.921668554406; particle speed=0.765552464935
M_A diag=[0.9650671229819356, 0.9650671229819356, 0.9301342459638713]
M_B diag=[0.9214010267093552, 0.9214010267093552, 0.8428020534187105]
factor Choi eigenvalues=[0.9539036457696901, 0.023473007505131954, 0.023473007505131954, -0.0008496607799539924]
exact physical deficiency=8.048655915637572e-04
status: PASS


==> anc/requirements.txt <==
numpy>=1.24
scipy>=1.10
matplotlib>=3.7


==> anc/verify_fixed_boost_wigner.py <==
#!/usr/bin/env python3
"""Regression checks and figures for the fixed-boost Wigner no-go paper."""
from __future__ import annotations

import math
from datetime import datetime, timezone
from pathlib import Path
import numpy as np
import matplotlib as mpl
mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['ps.fonttype'] = 42
import matplotlib.pyplot as plt
from scipy.optimize import linprog

ANC = Path(__file__).resolve().parent
ROOT = ANC.parent
FIGURES = ROOT / "figures"
FIGURES.mkdir(exist_ok=True)
SEED = 20251124
PDF_DATE = datetime(2025, 11, 24, tzinfo=timezone.utc)
PDF_METADATA = {
    "Title": "Fixed-boost Wigner-noise verification figure",
    "Author": "Maxim V. Churilov",
    "Creator": "verify_fixed_boost_wigner.py",
    "CreationDate": PDF_DATE,
    "ModDate": PDF_DATE,
}


def rotation(axis: np.ndarray, theta: float) -> np.ndarray:
    axis = np.asarray(axis, dtype=float)
    axis /= np.linalg.norm(axis)
    x, y, z = axis
    K = np.array([[0.0, -z, y], [z, 0.0, -x], [-y, x, 0.0]])
    return math.cos(theta) * np.eye(3) + (1 - math.cos(theta)) * np.outer(axis, axis) + math.sin(theta) * K


def M_of_w(theta: float, w: float) -> np.ndarray:
    s = 1.0 - math.cos(theta)
    return np.diag([1 - s * w, 1 - s * w, 1 - 2 * s * w])


def choi_eigs_diag(t: float, z: float) -> np.ndarray:
    return np.array([(1 + 2*t + z)/4, (1-z)/4, (1-z)/4, (1-2*t+z)/4])


def check_cone(rng: np.random.Generator, n: int = 500) -> float:
    max_err = 0.0
    for _ in range(n):
        theta = rng.uniform(0.05, 1.3)
        s = 1 - math.cos(theta)
        w = rng.uniform(0.0, 1.0)
        phi1, phi2 = rng.uniform(0, 2*math.pi, size=2)
        a = rng.uniform(0, w)
        axes = [np.array([math.cos(phi1), math.sin(phi1), 0.0]),
                np.array([math.cos(phi2), math.sin(phi2), 0.0])]
        weights = [a, w-a]
        M = (1-w)*np.eye(3)
        Q = np.zeros((2,2))
        for ww, ax in zip(weights, axes):
            M += ww * (rotation(ax, theta)+rotation(ax, -theta))/2
            Q += ww*np.outer(ax[:2], ax[:2])
        D = s*(w*np.eye(2)-Q)
        M2 = np.zeros((3,3)); M2[:2,:2]=np.eye(2)-D; M2[2,2]=1-np.trace(D)
        max_err = max(max_err, np.linalg.norm(M-M2, ord=2))
        assert np.linalg.eigvalsh(D).min() > -1e-12
        assert np.trace(D) <= s + 1e-12
    return max_err


def check_no_go(rng: np.random.Generator, n: int = 1000) -> float:
    max_formula_err = 0.0
    for _ in range(n):
        theta = rng.uniform(0.05, 1.4)
        u = rng.uniform(1e-4, 0.48)
        v = rng.uniform(u + 1e-5, 0.499)
        s = 1 - math.cos(theta)
        A, B = M_of_w(theta, u), M_of_w(theta, v)
        T = B @ np.linalg.inv(A)
        t, z = T[0,0], T[2,2]
        eig = choi_eigs_diag(t,z)
        formula = -(s*s*u*(v-u))/(2*(1-s*u)*(1-2*s*u))
        max_formula_err=max(max_formula_err,abs(eig.min()-formula))
        assert np.all(np.diag(B) < np.diag(A))
        assert formula < 0
        assert eig.min() < -1e-15
        assert np.count_nonzero(eig < 0.0) == 1
    return max_formula_err


def exact_deficiency(alpha: float, beta: float) -> float:
    if beta < alpha:
        return alpha - beta
    if beta == alpha:
        return 0.0
    return alpha * (beta - alpha) / (2 - 3 * alpha)


def pauli_convolution_matrix(p: np.ndarray) -> np.ndarray:
    # The Pauli group modulo phases is Z_2 x Z_2, encoded by xor.
    return np.asarray([[p[k ^ j] for j in range(4)] for k in range(4)])


def lp_deficiency(alpha: float, beta: float) -> float:
    p = np.array([1-alpha, alpha/2, alpha/2, 0.0])
    q = np.array([1-beta, beta/2, beta/2, 0.0])
    A = pauli_convolution_matrix(p)
    # Variables are (r_0,...,r_3,t_0,...,t_3), minimizing 1/2 sum t_i.
    c = np.r_[np.zeros(4), 0.5*np.ones(4)]
    Aub = np.block([[-A, -np.eye(4)], [A, -np.eye(4)]])
    bub = np.r_[-q, q]
    Aeq = np.r_[np.ones(4), np.zeros(4)][None, :]
    out = linprog(c, A_ub=Aub, b_ub=bub, A_eq=Aeq, b_eq=[1.0],
                  bounds=[(0, None)]*8, method="highs")
    assert out.success
    return float(out.fun)


def check_exact_deficiency(rng: np.random.Generator, n: int = 1000) -> float:
    max_err = 0.0
    for _ in range(n):
        alpha, beta = rng.uniform(0.0, 0.495, size=2)
        analytic = exact_deficiency(alpha, beta)
        numeric = lp_deficiency(alpha, beta)
        max_err = max(max_err, abs(analytic-numeric))
        assert analytic >= -1e-14
        if alpha > 1e-10 and abs(alpha-beta) > 1e-10:
            assert analytic > 0.0
    return max_err


def make_figures() -> None:
    u, v = 0.20, 0.45
    theta = np.linspace(0.0, 1.2, 300)
    s = 1-np.cos(theta)
    Axy, Az = 1-s*u, 1-2*s*u
    Bxy, Bz = 1-s*v, 1-2*s*v

    fig, ax = plt.subplots(figsize=(6.5,4.0))
    ax.plot(theta, Axy, label=r"source $x,y$")
    ax.plot(theta, Az, linestyle="--", label=r"source $z$")
    ax.plot(theta, Bxy, label=r"target $x,y$")
    ax.plot(theta, Bz, linestyle="--", label=r"target $z$")
    ax.set_xlabel(r"Wigner angle $\theta$")
    ax.set_ylabel("Bloch contrast")
    ax.set_ylim(0.3,1.02)
    ax.legend(frameon=False, ncol=2)
    ax.grid(alpha=0.25)
    fig.tight_layout()
    fig.savefig(FIGURES/"fixed_boost_contraction.pdf", metadata=PDF_METADATA)
    plt.close(fig)

    margin = s*s*u*(v-u)/(2*(1-s*u)*(1-2*s*u))
    fig, ax = plt.subplots(figsize=(6.5,4.0))
    ax.plot(theta[1:], margin[1:])
    ax.set_xlabel(r"Wigner angle $\theta$")
    ax.set_ylabel(r"$-\lambda_{\min}(\omega_T)$")
    ax.grid(alpha=0.25)
    fig.tight_layout()
    fig.savefig(FIGURES/"fixed_boost_margin.pdf", metadata=PDF_METADATA)
    plt.close(fig)

    alpha = np.linspace(0.0, 0.49, 240)
    beta = np.linspace(0.0, 0.49, 240)
    Agrid, Bgrid = np.meshgrid(alpha, beta)
    deficiency = np.where(
        Bgrid < Agrid,
        Agrid-Bgrid,
        Agrid*(Bgrid-Agrid)/(2-3*Agrid),
    )
    fig, ax = plt.subplots(figsize=(6.3, 4.8))
    im = ax.imshow(deficiency, origin="lower", extent=(0, .49, 0, .49),
                   aspect="auto", cmap="magma")
    ax.plot(alpha, alpha, color="white", lw=1.0, alpha=.9)
    ax.set_xlabel(r"source parameter $\alpha$")
    ax.set_ylabel(r"target parameter $\beta$")
    cb = fig.colorbar(im, ax=ax)
    cb.set_label(r"$\delta_\diamond(\beta\mid\alpha)$")
    fig.tight_layout()
    fig.savefig(FIGURES/"fixed_boost_deficiency.pdf", metadata=PDF_METADATA)
    plt.close(fig)


def main() -> None:
    rng = np.random.default_rng(SEED)
    cone_err = check_cone(rng)
    formula_err = check_no_go(rng)
    deficiency_err = check_exact_deficiency(rng)
    theta, u, v, xi = 0.6, 0.2, 0.45, 1.6
    s = 1-math.cos(theta)
    zeta = 2*math.atanh(math.tan(theta/2)/math.tanh(xi/2))
    A, B = M_of_w(theta,u), M_of_w(theta,v)
    T = B@np.linalg.inv(A)
    eig=choi_eigs_diag(T[0,0],T[2,2])
    deficiency=exact_deficiency(s*u, s*v)
    make_figures()
    report = [
        "FIXED-BOOST WIGNER VERIFICATION",
        f"seed={SEED}",
        f"numpy={np.__version__}; scipy={__import__('scipy').__version__}; matplotlib={mpl.__version__}",
        f"cone random trials: 500; max reconstruction error = {cone_err:.3e}",
        f"no-go random trials: 1000; max eigenvalue-formula error = {formula_err:.3e}",
        f"exact deficiency LP trials: 1000; max analytic-LP error = {deficiency_err:.3e}",
        f"example theta={theta}, u={u}, v={v}, xi={xi}",
        f"particle rapidity zeta={zeta:.12f}",
        f"observer speed={math.tanh(xi):.12f}; particle speed={math.tanh(zeta):.12f}",
        f"M_A diag={np.diag(A).tolist()}",
        f"M_B diag={np.diag(B).tolist()}",
        f"factor Choi eigenvalues={eig.tolist()}",
        f"exact physical deficiency={deficiency:.15e}",
        "status: PASS",
    ]
    (ANC/"certificate.txt").write_text("\n".join(report)+"\n")
    print("\n".join(report))

if __name__ == "__main__":
    main()

